NLSM amplitudes from a quartic two-derivative theory

We revisit the well-known nonlinear sigma model (NLSM), an effective field theory describing the scattering of $\mathrm{SU}(N)$ Goldstone bosons and characterized by an infinite tower of two-derivative interactions. We introduce a local scalar Lagrangian involving two scalar fields $\psi^\pm$ carrying opposite "polarities", whose interacting part consists of a single polynomial quartic two-derivative operator, and prove that it reproduces planar NLSM amplitudes at all loop orders. This quartic two-derivative formulation reveals a previously hidden simplicity of the NLSM: its Feynman rules involve only a single quartic interaction vertex, making the Adler zero and the leading double-soft factor manifest at all loop orders on generalized cuts and significantly improving the efficiency of high-multiplicity computations. We also suggest a possible analogous description of the NLSM +$ \phi^3 $ theory in terms of a finite tower of local interactions.

==> QTDS_NLSM_tree_amplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55405,       1466]
NotebookOptionsPosition[     53695,       1428]
NotebookOutlinePosition[     54093,       1444]
CellTagsIndexPosition[     54050,       1441]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["QTDS/NLSM Tree-Amplitude Evaluation", "Section",
 CellChangeTimes->{{3.99661*^9, 
  3.994292814154388*^9}},ExpressionUUID->"3b674f07-0de6-44f2-9efb-\
2688ee1ff151"],

Cell[TextData[{
 "This notebook implements the quartic two-derivative scalar (QTDS) rules for \
efficient computation of planar NLSM tree amplitudes.  Evaluate the \
definitions first, then run the examples below.  The output is written in \
terms of the auxiliary c-symbols and can be translated to planar variables X \
by applying cijtoX[n].  The convention used here assigns positive polarity to \
odd external legs and negative polarity to even external legs. The running \
time is dominated by the enumeration of quartic planar trees. Its growth \
therefore follows the same leading exponential behavior as the quartic \
diagram counting, namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{"~", " ", 
    SuperscriptBox["6.75", 
     FractionBox["n", "2"]]}], TraditionalForm]],ExpressionUUID->
  "18171f5a-0f0a-4100-95e2-d2045a2fd498"],
 "."
}], "Text",
 CellChangeTimes->{{3.99661*^9, 3.9942919986053*^9}, {3.994292145692092*^9, 
  3.9942921534981737`*^9}},ExpressionUUID->"2065282e-6694-48d9-a4fb-\
078f6d74c33e"],

Cell[TextData[{
 "Notations: \n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"i", ",", " ", "j"}]], ":=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["k", "i"], "+", 
          SubscriptBox["k", 
           RowBox[{"i", "+", "1"}]], "+"}], "..."}], "+", 
        SubscriptBox["k", 
         RowBox[{"j", "-", "1"}]]}], ")"}], "2"]}], ",", "   ", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"i", ",", " ", "i"}]], "=", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"i", ",", " ", 
        RowBox[{"i", "+", "1"}]}]], "=", "0."}]}]}], TraditionalForm]],
  ExpressionUUID->"d680b885-f9b4-4ccd-b198-a8274bac6c7a"],
 "\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "j"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", " ", "m"}], "}"}]}]], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["k", "i"], "+", 
           SubscriptBox["k", 
            RowBox[{"i", "+", "1"}]], "+"}], "..."}], "+", 
         SubscriptBox["k", "j"]}], ")"}]}], "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["k", "l"], "+", 
          SubscriptBox["k", 
           RowBox[{"l", "+", "1"}]], "+"}], "..."}], "+", 
        SubscriptBox["k", "m"]}], ")"}]}], "=", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"j", "+", "1"}], ",", " ", 
        RowBox[{"m", "+", "1"}]}]], "+", 
      SubscriptBox["X", 
       RowBox[{"i", ",", " ", "l"}]], "-", 
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", " ", "i"}]], "-", 
      RowBox[{
       SubscriptBox["X", 
        RowBox[{
         RowBox[{"j", "+", "1"}], ",", " ", "l"}]], "."}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"4c91742c-1459-439f-a6e2-7d75c56b2ea1"]
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929193388122118*^9, 3.929193520178783*^9}, {
  3.929193581355846*^9, 3.929193624385426*^9}, {3.929238722122966*^9, 
  3.929238723680546*^9}, {3.9292387577260933`*^9, 3.929238757726171*^9}, {
  3.993696895408618*^9, 3.993697012227659*^9}, {3.9938559137666473`*^9, 
  3.99385596098383*^9}, {3.994289653232876*^9, 3.9942896604038486`*^9}, {
  3.994289725874868*^9, 3.994289731921138*^9}, {3.994292801697175*^9, 
  3.9942928050637836`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a1b8a66c-8ac3-4153-b3c4-29dcf95d2d87"],

Cell[CellGroupData[{

Cell["Code definitions", "Subsection",
 CellChangeTimes->{{3.929269977644322*^9, 3.929269979059979*^9}, {
  3.993855079550993*^9, 3.9938550809848003`*^9}, {3.994292745905959*^9, 
  3.994292746833197*^9}},ExpressionUUID->"31e6a6b9-7762-482f-8c4f-\
60535f96cd6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "phi4vertex", ",", "phi4branch", ",", "expandphi4branch", ",", "phi4pole", 
    ",", "codd", ",", "cijtoX", ",", "QTDSAmp"}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"i_", ",", "j_"}]], ":=", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{"j", ",", "i"}]], "/;", 
     RowBox[{"i", ">", "j"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phi4vertex", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "=", 
        RowBox[{"Range", "[", "n", "]"}]}], ",", "cut", ",", "cutt"}], "}"}], 
     ",", " ", "\n", 
     RowBox[{
      RowBox[{"cut", "=", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"SubsetCases", "[", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a_", "?", "OddQ"}], ",", 
               RowBox[{"b_", "?", "EvenQ"}], ",", 
               RowBox[{"c_", "?", "OddQ"}], ",", 
               RowBox[{"d_", "?", "EvenQ"}]}], "}"}], "}"}], ":>", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"SubsetCases", "[", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a_", "?", "EvenQ"}], ",", 
               RowBox[{"b_", "?", "OddQ"}], ",", 
               RowBox[{"c_", "?", "EvenQ"}], ",", 
               RowBox[{"d_", "?", "OddQ"}]}], "}"}], "}"}], ":>", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}]}], "]"}]}], 
        "]"}]}], ";", "\n", 
      RowBox[{"cutt", "=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Insert", "[", 
             RowBox[{"l", ",", "a", ",", 
              RowBox[{"Map", "[", 
               RowBox[{"List", ",", "pos"}], "]"}]}], "]"}], "//", 
            RowBox[{
             RowBox[{"RotateLeft", "[", 
              RowBox[{"#", ",", 
               RowBox[{"pos", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"SequenceSplit", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", "a", "}"}]}], "]"}], "&"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"pos", ",", "cut"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"{", "aa_Integer", "}"}], ":>", "aa"}]}]}], ";", "\n", 
      RowBox[{"Plus", "@@", 
       RowBox[{"cc", "/@", "cutt"}]}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"phi4branch", "[", 
   RowBox[{"{", 
    RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"i", ",", "j", ",", "k"}], "}"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phi4branch", "[", 
   RowBox[{"{", "i_", "}"}], "]"}], ":=", 
  RowBox[{"{", "i", "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phi4branch", "[", "x_List", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "1"}], "]"}], "&"}], ")"}], "@", 
    RowBox[{"Union", "[", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Tuples", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi4branch", "[", 
            RowBox[{"x", "\[LeftDoubleBracket]", 
             RowBox[{"1", ";;", "a"}], "\[RightDoubleBracket]"}], "]"}], ",", 
           
           RowBox[{"phi4branch", "[", 
            RowBox[{"x", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"a", "+", "1"}], ";;", "b"}], "\[RightDoubleBracket]"}],
             "]"}], ",", 
           RowBox[{"phi4branch", "[", 
            RowBox[{"x", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"b", "+", "1"}], ";;"}], "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "x", "]"}], "-", "1"}], ",", "2"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{
           RowBox[{"Length", "[", "x", "]"}], "-", "1"}], ",", "2"}], "}"}]}],
        "]"}]}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"expandphi4branch", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cc", "[", 
       RowBox[{"{", 
        RowBox[{"i___", ",", 
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "d__"}], "}"}], ",", 
         "o___"}], "}"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"cc", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "br", ",", "o"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"br", ",", 
          RowBox[{"phi4branch", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}]}], 
         "}"}]}], "]"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phi4pole", "[", 
    RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SubscriptBox["X", 
      RowBox[{
       RowBox[{"i", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "+", "1"}], ",", "n", ",", 
         "1"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Flatten", "/@", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Level", "[", 
           RowBox[{"x", ",", "Infinity"}], "]"}], ",", "_List"}], "]"}]}]}], 
      "}"}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"codd", "[", 
   RowBox[{"{", 
    RowBox[{"a___", ",", 
     RowBox[{"i_", "?", "OddQ"}], ",", "e_", ",", 
     RowBox[{"j_", "?", "OddQ"}], ",", "b___"}], "}"}], "]"}], ":=", 
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"{", "j", "}"}]}]]}], "\n", 
 RowBox[{
  RowBox[{"codd", "[", 
   RowBox[{"{", 
    RowBox[{"a___", ",", 
     RowBox[{"i_", "?", "OddQ"}], ",", "e_", ",", "j_List", ",", "b___"}], 
    "}"}], "]"}], ":=", 
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", "j", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "i", "}"}]}]]}], "\n", 
 RowBox[{
  RowBox[{"codd", "[", 
   RowBox[{"{", 
    RowBox[{"a___", ",", "i_List", ",", "e_", ",", 
     RowBox[{"j_", "?", "OddQ"}], ",", "b___"}], "}"}], "]"}], ":=", 
  SubscriptBox["c", 
   RowBox[{
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "j", "}"}]}]]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"codd", "[", 
     RowBox[{"{", 
      RowBox[{"a___", ",", "i_List", ",", "e_", ",", "j_List", ",", "b___"}], 
      "}"}], "]"}], "/;", 
    RowBox[{"OddQ", "[", 
     RowBox[{"First", "[", 
      RowBox[{"Flatten", "[", "i", "]"}], "]"}], "]"}]}], ":=", 
   SubscriptBox["c", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"QTDSAmp", "[", "4", "]"}], ":=", 
   FractionBox[
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "3", "}"}]}]], 
    SubscriptBox["X", 
     RowBox[{"1", ",", "3"}]]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"QTDSAmp", "[", 
    RowBox[{"n_", "?", "EvenQ"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Union", "@@@", 
     RowBox[{"Partition", "[", 
      RowBox[{
       RowBox[{"List", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"phi4vertex", "[", "n", "]"}], "//.", "expandphi4branch"}],
           "/.", 
          RowBox[{
           RowBox[{"cc", "[", "x_", "]"}], ":>", 
           FractionBox[
            RowBox[{"codd", "[", "x", "]"}], 
            RowBox[{"phi4pole", "[", 
             RowBox[{"x", ",", "n"}], "]"}]]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["n", "2"], "-", "1"}]}], "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"cijtoX", "[", "n_", "]"}], ":=", 
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"i_", ",", "j_"}]], ":>", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"i", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ",", "n", ",", 
          "1"}], "]"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"j", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ",", "n", ",", 
          "1"}], "]"}]}]], "-", 
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"i", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ",", "n", ",", 
          "1"}], "]"}], ",", 
        RowBox[{
        "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "-", 
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"j", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ",", "n", ",", 
          "1"}], "]"}], ",", 
        RowBox[{
        "i", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "+", 
      SubscriptBox["X", 
       RowBox[{
        RowBox[{"i", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{
        "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]]}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["X", 
        RowBox[{"a_", ",", "b_"}]], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "-", "a"}], "<", "2"}], "||", 
        RowBox[{
         RowBox[{"b", "-", "a"}], "==", 
         RowBox[{"n", "-", "1"}]}]}]}], ":>", "0"}]}], ")"}]}]}]}], "Code",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9288391447856216`*^9, 3.928839288471613*^9}, {
   3.9288393198849783`*^9, 3.928839348446957*^9}, {3.928839388713328*^9, 
   3.928839396630987*^9}, 3.9288394678877363`*^9, {3.928839504521717*^9, 
   3.928839591391267*^9}, {3.928839646182599*^9, 3.928839647958802*^9}, {
   3.928839799216799*^9, 3.928839826318307*^9}, {3.928839917019127*^9, 
   3.9288399178257027`*^9}, {3.928840048956595*^9, 3.928840057745078*^9}, {
   3.9288400879945908`*^9, 3.928840256541548*^9}, {3.9288402941744757`*^9, 
   3.928840349413121*^9}, {3.928840380385304*^9, 3.9288404148987103`*^9}, {
   3.928840630849552*^9, 3.928840656435508*^9}, {3.92884069369724*^9, 
   3.9288407413295193`*^9}, {3.9288407852919292`*^9, 
   3.9288407859647408`*^9}, {3.9288411469810762`*^9, 3.928841159694838*^9}, {
   3.928841190071053*^9, 3.928841282705206*^9}, {3.928841324957938*^9, 
   3.928841407846953*^9}, {3.928841440271859*^9, 3.928841467266994*^9}, {
   3.92884151022069*^9, 3.9288417166632557`*^9}, {3.928841760045005*^9, 
   3.928841846555728*^9}, {3.9288418963979387`*^9, 3.9288419160879517`*^9}, {
   3.9288419563112907`*^9, 3.9288419595502033`*^9}, {3.928842019534916*^9, 
   3.928842020370694*^9}, {3.928842061742812*^9, 3.928842071354232*^9}, {
   3.928842184914469*^9, 3.928842254910317*^9}, {3.928842479801387*^9, 
   3.92884248079152*^9}, {3.928842666330608*^9, 3.928842666641015*^9}, {
   3.928843142923375*^9, 3.928843146074566*^9}, {3.9288432533811483`*^9, 
   3.9288434271057568`*^9}, {3.928845644144813*^9, 3.9288456613218822`*^9}, {
   3.928846217591687*^9, 3.928846306441751*^9}, {3.928846347237481*^9, 
   3.928846358104145*^9}, {3.9288465785872593`*^9, 3.928846604079218*^9}, {
   3.9288467012799053`*^9, 3.928846769342054*^9}, {3.928898986531157*^9, 
   3.9288990026698437`*^9}, {3.9288990643797626`*^9, 3.92889907625625*^9}, {
   3.9288993260574837`*^9, 3.928899383912368*^9}, {3.928899775938773*^9, 
   3.928899781617646*^9}, {3.9288998272239113`*^9, 3.928899835190364*^9}, {
   3.9288998914633913`*^9, 3.928899895802367*^9}, {3.928902736876687*^9, 
   3.928902738522675*^9}, {3.928970407157379*^9, 3.928970480688229*^9}, {
   3.929084108131706*^9, 3.929084138936137*^9}, {3.929084223984888*^9, 
   3.929084251712422*^9}, {3.929176030458789*^9, 3.92917603876536*^9}, {
   3.929176072915296*^9, 3.929176078038393*^9}, {3.9291761216461573`*^9, 
   3.929176129428501*^9}, {3.929176180463346*^9, 3.9291762018147287`*^9}, {
   3.929176256097425*^9, 3.929176320332397*^9}, {3.929182033701004*^9, 
   3.9291820537037563`*^9}, {3.929182449823254*^9, 3.929182586346448*^9}, 
   3.9291826317401648`*^9, {3.929182662839387*^9, 3.929182702899971*^9}, {
   3.9291827329193077`*^9, 3.929182794638507*^9}, {3.929182832191143*^9, 
   3.9291828419082003`*^9}, {3.9291829753923273`*^9, 3.929182977661727*^9}, {
   3.9291831501117973`*^9, 3.929183155552672*^9}, {3.929184427432342*^9, 
   3.9291844281056004`*^9}, {3.929184534453064*^9, 3.929184534924309*^9}, {
   3.929184616652075*^9, 3.929184623741912*^9}, {3.929184973300354*^9, 
   3.929185026387833*^9}, {3.92918507494455*^9, 3.929185082892536*^9}, 
   3.929187039316922*^9, {3.9291876370731897`*^9, 3.929187654486652*^9}, {
   3.9291880676505527`*^9, 3.9291881063094053`*^9}, {3.929188141901339*^9, 
   3.9291882825526447`*^9}, {3.9291883521981564`*^9, 3.92918861397094*^9}, {
   3.929188660618705*^9, 3.929188660882517*^9}, 3.929188848961103*^9, {
   3.929190539232923*^9, 3.9291905955481853`*^9}, {3.92919087940059*^9, 
   3.9291908797401237`*^9}, {3.9291910343660707`*^9, 3.929191055856319*^9}, {
   3.929191121663966*^9, 3.929191131097786*^9}, {3.9291912209253283`*^9, 
   3.929191228832862*^9}, {3.929191326802188*^9, 3.929191380654509*^9}, {
   3.929191800440791*^9, 3.929191827956504*^9}, {3.929192430563545*^9, 
   3.92919243947119*^9}, {3.929192531147943*^9, 3.929192540367281*^9}, {
   3.92919332472855*^9, 3.929193334551929*^9}, {3.929232090836111*^9, 
   3.929232093211721*^9}, {3.929238014833951*^9, 3.9292380167658*^9}, {
   3.929260780547729*^9, 3.929260788429022*^9}, 3.9292622939895782`*^9, {
   3.9292641339993877`*^9, 3.929264160097994*^9}, {3.9292682429328527`*^9, 
   3.929268252930604*^9}, {3.929268831046677*^9, 3.929268832559121*^9}, {
   3.993855202965105*^9, 3.993855208619823*^9}, {3.993855637749345*^9, 
   3.993855659147509*^9}, {3.993855704677161*^9, 3.993855705516902*^9}, {
   3.9938558516629868`*^9, 3.993855852684552*^9}, {3.993855898973984*^9, 
   3.993855900385457*^9}, {3.9938560067393312`*^9, 3.993856031355315*^9}, {
   3.99428986798501*^9, 3.994289972530267*^9}, {3.994290003124631*^9, 
   3.994290045123191*^9}, 
   3.994296333067354*^9},ExpressionUUID->"cd53b761-3281-4f54-8a9c-\
44c21a386184"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.929269962034729*^9, 3.92926996491064*^9}, {
  3.994289666488638*^9, 3.994289670494426*^9}, {3.9942927423660383`*^9, 
  3.994292742624014*^9}},ExpressionUUID->"20b54c94-c22e-425c-9ada-\
444b98340c7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "-", "point"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["A", "6", "\[Pi]"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Pi]", "1"], 
       SubscriptBox["\[Pi]", "2"], 
       SubscriptBox["\[Pi]", "3"], 
       SubscriptBox["\[Pi]", "4"], 
       SubscriptBox["\[Pi]", "5"], 
       SubscriptBox["\[Pi]", "6"]}], ")"}]}], "=", 
    RowBox[{
     SubsuperscriptBox["A", "6", "\[Psi]"], 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Psi]", "1", "+"], 
       SubsuperscriptBox["\[Psi]", "2", "-"], 
       SubsuperscriptBox["\[Psi]", "3", "+"], 
       SubsuperscriptBox["\[Psi]", "4", "-"], 
       SubsuperscriptBox["\[Psi]", "5", "+"], 
       SubsuperscriptBox["\[Psi]", "6", "-"]}], ")"}]}]}], "*)"}], 
  RowBox[{
   RowBox[{"QTDSAmp", "[", "6", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Translate", " ", "c", " ", "to", " ", "planar", " ", "vaiables"}], 
    "*)"}], 
   RowBox[{"%", "/.", 
    RowBox[{"cijtoX", "[", "6", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9938551779254293`*^9, 3.993855180134581*^9}, {
  3.993855907973418*^9, 3.993855911967355*^9}, {3.993855965063518*^9, 
  3.993855967562183*^9}, {3.993856036569668*^9, 3.993856054284061*^9}, {
  3.9938566041248703`*^9, 3.993856619029686*^9}, {3.994289734625605*^9, 
  3.9942898157367687`*^9}, {3.994291021457458*^9, 3.9942910495109253`*^9}, {
  3.994291624592493*^9, 3.994291663963581*^9}, {3.994292715569194*^9, 
  3.994292720069385*^9}},ExpressionUUID->"0da99a9f-52b2-47f6-9039-\
e1ded3dbccf0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "3", "}"}]}]], " ", 
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "5", "}"}]}]]}], 
   SubscriptBox["X", 
    RowBox[{"1", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "5", "}"}]}]], " ", 
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", "1"}], "}"}], ",", 
      RowBox[{"{", "3", "}"}]}]]}], 
   SubscriptBox["X", 
    RowBox[{"2", ",", "5"}]]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "5", "}"}]}]], " ", 
    SubscriptBox["c", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", "1", "}"}]}]]}], 
   SubscriptBox["X", 
    RowBox[{"3", ",", "6"}]]]}]], "Output",
 CellChangeTimes->{{3.993856046800684*^9, 3.993856054880314*^9}, 
   3.994289808578334*^9, 3.994292233698019*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"51d0407a-a8fc-4c83-894b-8358ef62d902"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], "-", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "5"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "6"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "5"}]]}], ")"}]}], 
   SubscriptBox["X", 
    RowBox[{"2", ",", "5"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "3"}]], "-", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "4"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "5"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], ")"}]}], 
   SubscriptBox["X", 
    RowBox[{"1", ",", "4"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"1", ",", "3"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"2", ",", "6"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["X", 
       RowBox[{"3", ",", "5"}]], "-", 
      SubscriptBox["X", 
       RowBox[{"3", ",", "6"}]], "+", 
      SubscriptBox["X", 
       RowBox[{"4", ",", "6"}]]}], ")"}]}], 
   SubscriptBox["X", 
    RowBox[{"3", ",", "6"}]]]}]], "Output",
 CellChangeTimes->{{3.993856046800684*^9, 3.993856054880314*^9}, 
   3.994289808578334*^9, 3.994292233698913*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e4836792-71ba-4a61-8ae3-ded51bc1bb17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"16", "-", "point"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"QTDSAmp", "[", "16", "]"}], "//", "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.929198357547887*^9, 3.9291983580890083`*^9}, 
   3.9938551149295397`*^9, {3.9938551694431553`*^9, 3.993855170169425*^9}, {
   3.993856077020823*^9, 3.993856079126395*^9}, {3.993856152561673*^9, 
   3.993856163373131*^9}, {3.994292242186056*^9, 3.994292253073967*^9}, {
   3.994292664229143*^9, 3.994292722250691*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"c541919e-312f-40c9-8ac2-d7db640b5079"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{"1.732214`", ",", 
         RowBox[{
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "5"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "5"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "7"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "7"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "9"}]]}]], "+", 
           TemplateBox[{"7745"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "13", "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"5", ",", "15"}], "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"11", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"13", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"11", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"13", ",", "16"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "13", "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"11", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"13", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"11", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"13", ",", "16"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "13", "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"3", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"11", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"13", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"3", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"11", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"13", ",", "16"}]]}]]}]}], "}"}], Short[#, 8]& ], 
   "line" -> 26, "sessionID" -> 18666253105899985178, "byteCount" -> 20531912,
    "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.929198361171878*^9, {3.929263635840888*^9, 3.929263646727969*^9}, 
   3.929264258696073*^9, 3.9292673397102213`*^9, 3.929268289078274*^9, 
   3.993855174550729*^9, 3.993856081671502*^9, 3.994292294143631*^9, {
   3.994292898981414*^9, 3.99429290362127*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"44709aba-5c3e-492c-bb46-9d4daa33f6ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"20", "-", "point"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"QTDSAmp", "[", "20", "]"}], "//", "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.929187455192093*^9, 3.929187482714239*^9}, {
  3.993856110012712*^9, 3.993856111617638*^9}, {3.99385616902986*^9, 
  3.993856175732335*^9}, {3.994292254447068*^9, 3.994292255265749*^9}, {
  3.994292725469922*^9, 3.994292728237423*^9}},
 CellLabel->"",ExpressionUUID->"85d235ad-433a-4aff-9ffd-5a520d10cc5f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{"95.177309`", ",", 
         RowBox[{
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "3"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "5"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "17", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "17"}], "}"}], ",", 
                 RowBox[{"{", "19", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "4"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "18"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "5"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "17", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "17"}], "}"}], ",", 
                 RowBox[{"{", "19", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "6"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "18"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "9"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "11"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "13"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "15"}], "}"}], ",", 
                 RowBox[{"{", "17", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"1", ",", "17"}], "}"}], ",", 
                 RowBox[{"{", "19", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"1", ",", "8"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "10"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "12"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "14"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "16"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"1", ",", "18"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"2", ",", "7"}]]}]], "+", 
           TemplateBox[{"246670"}, "OutputSizeLimit`Skeleton"], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "17", "}"}], ",", 
                 RowBox[{"{", "19", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "1"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"11", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"13", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"15", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"17", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"2", ",", "5"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"11", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"13", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"15", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"17", ",", "20"}]]}]], "+", 
           FractionBox[
            RowBox[{
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", "17", "}"}], ",", 
                 RowBox[{"{", "19", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"3", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "1", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"5", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "3", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"7", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "5", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"9", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "7", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"11", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "9", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"13", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "11", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"15", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "13", "}"}]}]], " ", 
              SubscriptBox["c", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"17", ",", "19"}], "}"}], ",", 
                 RowBox[{"{", "15", "}"}]}]]}], 
            RowBox[{
              SubscriptBox["X", 
               RowBox[{"3", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"5", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"7", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"9", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"11", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"13", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"15", ",", "20"}]], " ", 
              SubscriptBox["X", 
               RowBox[{"17", ",", "20"}]]}]]}]}], "}"}], Short[#, 8]& ], 
   "line" -> 21, "sessionID" -> 18666253105899985178, "byteCount" -> 
   850622912, "size" -> 8, "stored" -> False, "expr" -> Missing["NotStored"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.929187717447385*^9, 3.929192719503621*^9, 
  3.9292645973306007`*^9, 3.993856242328133*^9, 3.994292399155764*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"40e2d56b-2cd8-483a-b30c-b20998521568"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 895},
WindowMargins->{{3, Automatic}, {Automatic, 156}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a7f0f7f8-4899-4aca-9ee2-d50a44ab44ed"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 170, 3, 67, "Section",ExpressionUUID->"3b674f07-0de6-44f2-9efb-2688ee1ff151"],
Cell[753, 27, 1017, 20, 86, "Text",ExpressionUUID->"2065282e-6694-48d9-a4fb-078f6d74c33e"],
Cell[1773, 49, 2646, 80, 103, "Text",ExpressionUUID->"a1b8a66c-8ac3-4153-b3c4-29dcf95d2d87"],
Cell[CellGroupData[{
Cell[4444, 133, 261, 4, 54, "Subsection",ExpressionUUID->"31e6a6b9-7762-482f-8c4f-60535f96cd6d"],
Cell[4708, 139, 15878, 405, 596, "Code",ExpressionUUID->"cd53b761-3281-4f54-8a9c-44c21a386184"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20623, 549, 252, 4, 54, "Subsection",ExpressionUUID->"20b54c94-c22e-425c-9ada-444b98340c7e"],
Cell[CellGroupData[{
Cell[20900, 557, 1637, 41, 75, "Input",ExpressionUUID->"0da99a9f-52b2-47f6-9039-e1ded3dbccf0"],
Cell[22540, 600, 1240, 43, 54, "Output",ExpressionUUID->"51d0407a-a8fc-4c83-894b-8358ef62d902"],
Cell[23783, 645, 1678, 58, 58, "Output",ExpressionUUID->"e4836792-71ba-4a61-8ae3-ded51bc1bb17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25498, 708, 613, 11, 52, "Input",ExpressionUUID->"c541919e-312f-40c9-8ac2-d7db640b5079"],
Cell[26114, 721, 14052, 358, 165, "Output",ExpressionUUID->"44709aba-5c3e-492c-bb46-9d4daa33f6ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40203, 1084, 523, 10, 52, "Input",ExpressionUUID->"85d235ad-433a-4aff-9ffd-5a520d10cc5f"],
Cell[40729, 1096, 12926, 327, 165, "Output",ExpressionUUID->"40e2d56b-2cd8-483a-b30c-b20998521568"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


